Explicit solution of the gravitational two-body problem at the second post-Minkowskian order

The worldlines (in harmonic coordinates) of two gravitationally interacting massive bodies at the second post-Minkowskian order are described in explicit form. Both the conservative case and the radiation-reacted case are considered. We use our results to check the changes, during scattering, of the individual momenta, as well as of the total angular momentum. High post-Newtonian order values of the $O(G^2)$ radiation-reaction acceleration components are provided for checks of future post-Newtonian computations.

==> anc/ancillary_file.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    111432,       3166]
NotebookOptionsPosition[    108010,       3101]
NotebookOutlinePosition[    108414,       3117]
CellTagsIndexPosition[    108371,       3114]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
 
Ancillary to the paper \[OpenCurlyDoubleQuote]Explicit solution of the \
gravitational two-body problem  at the second post-Minkowskian order\
\[CloseCurlyDoubleQuote]  by D. Bini,T. Damour and A. Geralico. 
We use the notation of the paper.

We list the G^1 and G^2 contributions to the various coefficients of the \
4-velocity (CuA, Cb and CbperpA) and the orbit  (cal-I coefficients) of body \
A  separated in conservative and  radiation-reaction parts.
All the coefficients are expressed in terms of the rescaled proper time  T.


\
\>", "Text",
 CellChangeTimes->{{3.91699734556811*^9, 3.9169974972079887`*^9}, {
   3.92493996599919*^9, 3.924940070115909*^9}, {3.9249401938653116`*^9, 
   3.924940270410696*^9}, {3.9249433639113894`*^9, 3.92494343340001*^9}, {
   3.933239044842908*^9, 3.9332390516905622`*^9}, 3.9339378156542583`*^9, {
   3.9339378460372047`*^9, 3.9339378891876554`*^9}, {3.933937940523735*^9, 
   3.933938070819826*^9}, {3.9339382016888037`*^9, 3.933938229684018*^9}, {
   3.9339480079190335`*^9, 3.9339480483922377`*^9}, {3.9339480829780865`*^9, 
   3.9339480929705486`*^9}, {3.933996025858099*^9, 3.9339960261035986`*^9}, {
   3.933998117060267*^9, 3.933998121517231*^9}, 
   3.934002493812792*^9},ExpressionUUID->"67a4d645-ab4f-42ea-97ec-\
d834535266ab"],

Cell[CellGroupData[{

Cell["Conservative sector", "Section",
 CellChangeTimes->{{3.933238889884393*^9, 
  3.9332388958635254`*^9}},ExpressionUUID->"c9202d63-40bd-4645-9f00-\
f34a6c6fe8e1"],

Cell[CellGroupData[{

Cell["4-velocity", "Subsection",
 CellChangeTimes->{{3.933238917060943*^9, 3.93323893660933*^9}, 
   3.9332391562515836`*^9},ExpressionUUID->"4cbaf2bc-f4d5-4211-b71a-\
ffe5cfe67027"],

Cell[CellGroupData[{

Cell["G1", "Subsubsection",
 CellChangeTimes->{{3.933238987954285*^9, 
  3.9332389886474934`*^9}},ExpressionUUID->"13409d9f-ff8f-4944-9590-\
9993a64b9324"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"CuAG1mB", "=", "0"}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"CbG1mB", "=", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"T", "^", "2"}], "+", "1"}], "]"}], "+", "T"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"gamma0", "^", "2"}], "-", 
         RowBox[{"1", "/", "2"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"T", "^", "2"}], "+", "1"}], "]"}], "*", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"gamma0", "^", "2"}], "-", "1"}], "]"}], "*", "b"}], 
        ")"}]}]}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CBperpAG1mB", "=", 
     RowBox[{"2", "*", "gamma0", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"gamma0", "^", "2"}], "-", 
         RowBox[{"3", "/", "2"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "*", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"T", "^", "2"}], "+", "1"}], "]"}], "*", "b"}], 
        ")"}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.933239292559276*^9, 3.933239293084549*^9}, 
   3.9332394294048576`*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"b367377f-d283-44c9-a862-b324248f66c7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\

G2\
\>", "Subsubsection",
 CellChangeTimes->{{3.9332389931151047`*^9, 
  3.9332389994851084`*^9}},ExpressionUUID->"a632fee9-5fb3-47cc-af51-\
75a699a468e3"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"CbG2mAmB", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"T", "^", "2"}], "+", "1"}], "]"}], "+", "T"}], "]"}], 
          "*", "gamma0", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", 
             RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "*", 
              RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "2"}], ")"}]}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}]}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"ArcTanh", "[", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"gamma0", "^", "2"}], "-", "1"}], "]"}], "*", 
            RowBox[{"T", "/", 
             RowBox[{"(", 
              RowBox[{"gamma0", "*", 
               RowBox[{"Sqrt", "[", 
                RowBox[{
                 RowBox[{"T", "^", "2"}], "+", "1"}], "]"}]}], ")"}]}]}], 
           "]"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "*", 
              RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"3", "/", "2"}], ")"}]}]}]}], "-", 
         RowBox[{"3", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", "*", 
             RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ArcTan", "[", 
              RowBox[{"T", "/", "gamma0"}], "]"}], "+", 
             RowBox[{"Pi", "/", "2"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"4", "*", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{"gamma0", "^", "2"}], "-", "1"}], "]"}]}], ")"}]}]}], 
         "+", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "*", 
              RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "^", "2"}], 
          "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"3", "/", "2"}], ")"}]}]}], "+", 
         RowBox[{"gamma0", "*", "T", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"17", "*", 
                  RowBox[{"gamma0", "^", "2"}]}], ")"}], "/", "4"}], "-", 
               RowBox[{"13", "/", "4"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Sqrt", "[", 
                RowBox[{
                 RowBox[{"gamma0", "^", "2"}], "-", "1"}], "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"T", "^", "2"}], "+", 
                 RowBox[{"gamma0", "^", "2"}]}], ")"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"49", "*", 
                  RowBox[{"gamma0", "^", "2"}]}], ")"}], "/", "6"}], "-", 
               RowBox[{"20", "/", "3"}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{
                RowBox[{"gamma0", "^", "2"}], "-", "1"}], "]"}], "/", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"T", "^", "2"}], "+", 
                 RowBox[{"gamma0", "^", "2"}]}], ")"}], "^", "2"}]}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{"14", "*", 
                   RowBox[{"gamma0", "^", "2"}]}], ")"}]}], "/", "3"}], "+", 
               "2"}], ")"}], "*", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"3", "/", "2"}], ")"}]}], "/", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"T", "^", "2"}], "+", 
                 RowBox[{"gamma0", "^", "2"}]}], ")"}], "^", "3"}]}]}], "+", 
            RowBox[{"4", "*", 
             RowBox[{"gamma0", "^", "2"}], "*", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"5", "/", "2"}], ")"}]}], "/", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"T", "^", "2"}], "+", 
                 RowBox[{"gamma0", "^", "2"}]}], ")"}], "^", "4"}]}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", 
                 RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "^", 
              "2"}], "*", 
             RowBox[{"T", "/", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"gamma0", "-", "1"}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{"gamma0", "+", "1"}], ")"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"3", "/", "2"}], ")"}]}]}]}], "+", 
            RowBox[{"gamma0", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", 
                RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", 
                 RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "/", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"gamma0", "-", "1"}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{"gamma0", "+", "1"}], ")"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"3", "/", "2"}], ")"}]}]}]}]}], ")"}], "/", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"T", "^", "2"}], "+", "1"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "*", 
              RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "^", "2"}], 
          "*", "gamma0", "*", 
          RowBox[{"T", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"gamma0", "-", "1"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"gamma0", "+", "1"}], ")"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "2"}], ")"}]}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"T", "^", "2"}], "+", "1"}], ")"}]}], ")"}]}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", 
                 RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "^", 
              "2"}], "*", 
             RowBox[{"T", "/", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"gamma0", "-", "1"}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{"gamma0", "+", "1"}], ")"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"3", "/", "2"}], ")"}]}]}]}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", 
                 RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "^", 
              "2"}], "*", 
             RowBox[{"gamma0", "/", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"gamma0", "-", "1"}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{"gamma0", "+", "1"}], ")"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"3", "/", "2"}], ")"}]}]}]}]}], ")"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"3", "/", "2"}], ")"}]}]}]}], ")"}], "/", 
       RowBox[{"b", "^", "2"}]}], "-", 
      RowBox[{"T", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "^", "2"}], "+", "2"}], ")"}], "*", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", 
            RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "^", "2"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"3", "/", "2"}], ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"3", "/", "2"}], ")"}]}], "*", 
          RowBox[{"b", "^", "2"}]}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"gamma0", "-", "1"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"gamma0", "+", "1"}], ")"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"3", "/", "2"}], ")"}]}], "*", 
         RowBox[{"b", "^", "2"}]}], ")"}]}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CbG2mB2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"T", "^", "2"}], "+", "1"}], "]"}], "+", "T"}], "]"}], 
          "*", 
          RowBox[{"gamma0", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", 
             RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "*", 
              RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "2"}], ")"}]}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}]}], "-", 
         RowBox[{"3", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", "*", 
             RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ArcTan", "[", "T", "]"}], "+", 
             RowBox[{"Pi", "/", "2"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"4", "*", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{"gamma0", "^", "2"}], "-", "1"}], "]"}]}], ")"}]}]}], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", 
                 RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "^", 
              "2"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"3", "/", "2"}], ")"}]}], "*", 
               RowBox[{"Sqrt", "[", 
                RowBox[{
                 RowBox[{"T", "^", "2"}], "+", "1"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"16", "*", 
                RowBox[{"gamma0", "^", "6"}]}], "-", 
               RowBox[{"47", "*", 
                RowBox[{"gamma0", "^", "4"}]}], "+", 
               RowBox[{"30", "*", 
                RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"4", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"gamma0", "-", "1"}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{"gamma0", "+", "1"}], ")"}]}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"3", "/", "2"}], ")"}]}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"T", "^", "2"}], "+", "1"}], ")"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", 
                 RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "^", 
              "2"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"3", "/", "2"}], ")"}]}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{"gamma0", "^", "2"}], "-", "1"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", "2"}]}], 
              ")"}]}]}], ")"}], "*", "T"}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "*", 
              RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "^", "2"}], 
          "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"3", "/", "2"}], ")"}]}]}], "+", 
         RowBox[{
          RowBox[{"gamma0", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", 
             RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "*", 
              RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "2"}], ")"}]}], "*", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{"T", "^", "2"}], "+", "1"}], "]"}]}], ")"}]}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "*", 
              RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "^", "2"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"3", "/", "2"}], ")"}]}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
       RowBox[{"b", "^", "2"}]}], "-", 
      RowBox[{"T", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", "^", "2"}], "+", "2"}], ")"}], "*", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", 
            RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "^", "2"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"3", "/", "2"}], ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"3", "/", "2"}], ")"}]}], "*", 
          RowBox[{"b", "^", "2"}]}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"gamma0", "-", "1"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"gamma0", "+", "1"}], ")"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"3", "/", "2"}], ")"}]}], "*", 
         RowBox[{"b", "^", "2"}]}], ")"}]}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CuAG2mB2", "=", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"gamma0", "^", "2"}], "*", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"gamma0", "^", "2"}], "-", 
           RowBox[{"3", "/", "2"}]}], ")"}], "^", "2"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "*", 
          RowBox[{"b", "^", "2"}]}], ")"}]}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"T", "^", "2"}], "+", "1"}], "]"}], "+", "T"}], ")"}], 
        "^", "2"}], "*", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"gamma0", "^", "2"}], "-", 
           RowBox[{"1", "/", "2"}]}], ")"}], "^", "2"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "*", 
          RowBox[{"b", "^", "2"}]}], ")"}]}]}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CBperpAG2mAmB", "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"Sqrt", "[", 
                 RowBox[{
                  RowBox[{"T", "^", "2"}], "+", "1"}], "]"}], "+", "T"}], 
               "]"}]}], "*", "T", "*", 
             RowBox[{"gamma0", "^", "2"}], "*", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", 
                  RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "^", 
               "2"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"3", "/", "2"}], ")"}]}], "*", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}]}], "-", 
            RowBox[{"2", "*", "T", "*", "gamma0", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", 
                RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "*", 
             RowBox[{
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"T", "^", "2"}], "+", 
                RowBox[{"gamma0", "^", "2"}]}], "]"}], "/", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"3", "/", "2"}], ")"}]}]}]}], "+", 
            RowBox[{"4", "*", "T", "*", "gamma0", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", 
                RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "*", 
             RowBox[{
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Sqrt", "[", 
                  RowBox[{
                   RowBox[{"gamma0", "^", "2"}], "-", "1"}], "]"}], "*", 
                 "T"}], "+", 
                RowBox[{"gamma0", "*", 
                 RowBox[{"Sqrt", "[", 
                  RowBox[{
                   RowBox[{"T", "^", "2"}], "+", "1"}], "]"}]}]}], "]"}], "/", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"3", "/", "2"}], ")"}]}]}]}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", 
                 RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "^", 
              "2"}], "/", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "2"}], ")"}]}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "/", "3"}], "*", 
                RowBox[{"gamma0", "^", "4"}]}], "+", 
               RowBox[{
                RowBox[{"8", "/", "3"}], "*", 
                RowBox[{"gamma0", "^", "2"}]}], "-", 
               RowBox[{"13", "/", "3"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Sqrt", "[", 
                RowBox[{
                 RowBox[{"gamma0", "^", "2"}], "-", "1"}], "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"T", "^", "2"}], "+", 
                 RowBox[{"gamma0", "^", "2"}]}], ")"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"14", "/", "3"}], "*", 
                RowBox[{"gamma0", "^", "4"}]}], "-", 
               RowBox[{
                RowBox[{"17", "/", "3"}], "*", 
                RowBox[{"gamma0", "^", "2"}]}], "-", 
               RowBox[{"1", "/", "2"}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{
                RowBox[{"gamma0", "^", "2"}], "-", "1"}], "]"}], "/", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"T", "^", "2"}], "+", 
                 RowBox[{"gamma0", "^", "2"}]}], ")"}], "^", "2"}]}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "*", 
               RowBox[{"gamma0", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", "*", 
                  RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"T", "^", "2"}], "+", 
                  RowBox[{"gamma0", "^", "2"}]}], ")"}], "^", "3"}]}], 
              ")"}]}], "-", 
            RowBox[{"4", "*", 
             RowBox[{"gamma0", "^", "4"}], "*", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"5", "/", "2"}], ")"}]}], "/", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"T", "^", "2"}], "+", 
                 RowBox[{"gamma0", "^", "2"}]}], ")"}], "^", "4"}]}]}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", 
                 RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "^", 
              "2"}], "*", 
             RowBox[{"T", "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"gamma0", "-", "1"}], ")"}], "*", 
                   RowBox[{"(", 
                    RowBox[{"gamma0", "+", "1"}], ")"}]}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"3", "/", "2"}], ")"}]}], "*", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{
                  RowBox[{"T", "^", "2"}], "+", "1"}], "]"}]}], ")"}]}]}], 
            "-", 
            RowBox[{
             RowBox[{"gamma0", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", 
                RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", 
                 RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"gamma0", "-", "1"}], ")"}], "*", 
                   RowBox[{"(", 
                    RowBox[{"gamma0", "+", "1"}], ")"}]}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"3", "/", "2"}], ")"}]}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"T", "^", "2"}], "+", "1"}], ")"}]}], ")"}]}]}], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "T"}], "*", 
                RowBox[{"gamma0", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "*", 
                   RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "*", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "*", 
                    RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "/", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"gamma0", "-", "1"}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"gamma0", "+", "1"}], ")"}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"3", "/", "2"}], ")"}]}]}]}], "+", 
               RowBox[{"gamma0", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "*", 
                   RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "*", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "*", 
                    RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "/", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"gamma0", "-", "1"}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"gamma0", "+", "1"}], ")"}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"3", "/", "2"}], ")"}]}]}]}]}], ")"}], "/", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "2"}], ")"}]}]}]}], ")"}], "/", 
          RowBox[{"b", "^", "2"}]}], "-", 
         RowBox[{"gamma0", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", 
             RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "*", 
              RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "2"}], ")"}]}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "2"}], ")"}]}], "*", 
             RowBox[{"b", "^", "2"}]}], ")"}]}]}]}], ")"}]}], "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"gamma0", "^", "2"}], "-", "1"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\n", "\n", 
   RowBox[{
    RowBox[{"CBperpAG2mB2", "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"Sqrt", "[", 
                 RowBox[{
                  RowBox[{"T", "^", "2"}], "+", "1"}], "]"}], "+", "T"}], 
               "]"}]}], "*", "T", "*", 
             RowBox[{"gamma0", "^", "3"}], "*", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", 
                  RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "^", 
               "2"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"3", "/", "2"}], ")"}]}], "*", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}]}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", 
                 RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "^", 
              "2"}], "*", 
             RowBox[{"gamma0", "/", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"gamma0", "-", "1"}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{"gamma0", "+", "1"}], ")"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"3", "/", "2"}], ")"}]}]}]}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", 
                 RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "^", 
              "2"}], "*", "gamma0", "*", 
             RowBox[{"T", "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"3", "/", "2"}], ")"}]}], "*", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{
                  RowBox[{"T", "^", "2"}], "+", "1"}], "]"}]}], ")"}]}]}], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", "*", 
                RowBox[{"gamma0", "^", "6"}]}], "-", 
               RowBox[{"16", "*", 
                RowBox[{"gamma0", "^", "4"}]}], "+", 
               RowBox[{"20", "*", 
                RowBox[{"gamma0", "^", "2"}]}], "-", "7"}], ")"}], "*", 
             RowBox[{"gamma0", "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"3", "/", "2"}], ")"}]}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"T", "^", "2"}], "+", "1"}], ")"}]}], ")"}]}]}], 
            "-", 
            RowBox[{"gamma0", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", 
                RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", 
                RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"T", "-", "1"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"3", "/", "2"}], ")"}]}], "*", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}]}], "+", 
            RowBox[{"gamma0", "*", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{
                RowBox[{"gamma0", "^", "2"}], "-", "1"}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"2", "*", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", "2"}]}], 
               ")"}]}]}]}], ")"}], "/", 
          RowBox[{"b", "^", "2"}]}], "-", 
         RowBox[{"gamma0", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", 
             RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "*", 
              RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "2"}], ")"}]}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "2"}], ")"}]}], "*", 
             RowBox[{"b", "^", "2"}]}], ")"}]}]}]}], ")"}]}], "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"gamma0", "^", "2"}], "-", "1"}], "]"}]}]}], ";"}], "\n", 
   "\n", 
   RowBox[{"(*", 
    RowBox[{"Rebuilding", " ", "the", " ", "conservative", " ", "uA", 
     RowBox[{"(", "T", ")"}]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"CuA", "[", "T_", "]"}], "=", 
     RowBox[{"1", "+", 
      RowBox[{"G", " ", "*", "CuAG1mB"}], "+", 
      RowBox[{
       RowBox[{"G", "^", "2"}], " ", "*", 
       RowBox[{"mB", "^", "2"}], "*", "CuAG2mB2"}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Cb", "[", "T_", "]"}], "=", 
     RowBox[{
      RowBox[{"G", "*", "mB", "*", "CbG1mB"}], "+", 
      RowBox[{
       RowBox[{"G", "^", "2"}], "*", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mA", "*", "mB", "*", "CbG2mAmB"}], "+", 
         RowBox[{
          RowBox[{"mB", "^", "2"}], "*", "CbG2mB2"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"CBperpA", "[", "T_", "]"}], "=", 
     RowBox[{
      RowBox[{"G", "*", "mB", "*", "CBperpAG1mB"}], "+", 
      RowBox[{
       RowBox[{"G", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mA", "*", "mB", "*", "CBperpAG2mAmB"}], "+", 
         RowBox[{
          RowBox[{"mB", "^", "2"}], "*", "CBperpAG2mB2"}]}], ")"}]}]}]}], 
    ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.933239498072358*^9, 3.933239545026723*^9, {3.93394812095256*^9, 
   3.933948170755068*^9}, {3.933992701247692*^9, 3.93399270471563*^9}, {
   3.933992768141056*^9, 3.933992804503664*^9}, {3.9339928603362875`*^9, 
   3.9339929358144503`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"27ee0290-3007-4c47-915d-0312ff5bbabc"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"CbG2mAmB", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"gamma0", "->", "2"}], ",", 
        RowBox[{"T", "->", "1"}]}], "}"}]}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["6.641048796296234`", 
      SuperscriptBox["b", "2"]]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"CbG2mB2", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"gamma0", "->", "2"}], ",", 
        RowBox[{"T", "->", "1"}]}], "}"}]}], "]"}], "=", 
    FractionBox["20.53779588776809`", 
     SuperscriptBox["b", "2"]]}], "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"CuAG2mB2", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"gamma0", "->", "2"}], ",", 
        RowBox[{"T", "->", "1"}]}], "}"}]}], "]"}], "=", 
    FractionBox["32.13274409271361`", 
     SuperscriptBox["b", "2"]]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"CBperpAG2mAmB", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"gamma0", "->", "2"}], ",", 
        RowBox[{"T", "->", "1"}]}], "}"}]}], "]"}], "=", 
    FractionBox["15.76713402773316`", 
     SuperscriptBox["b", "2"]]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"CBperpAG2mB2", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"gamma0", "->", "2"}], ",", 
        RowBox[{"T", "->", "1"}]}], "}"}]}], "]"}], "=", 
    FractionBox["19.90196954575932`", 
     SuperscriptBox["b", "2"]]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9339929156983128`*^9, 3.933992916261076*^9}, {
  3.933998263490855*^9, 3.9339982640326414`*^9}, {3.9339983030933847`*^9, 
  3.933998311223938*^9}, {3.93399835466194*^9, 3.9339983735750656`*^9}, {
  3.934002219216499*^9, 
  3.934002268164489*^9}},ExpressionUUID->"cf0554bb-db73-4e67-8a87-\
d74a42fd3028"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["orbit", "Subsection",
 CellChangeTimes->{{3.9332389497079754`*^9, 
  3.9332389510812473`*^9}},ExpressionUUID->"fcfd7edf-3d53-4431-8c05-\
7f64a0a60355"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.933241043022234*^9, 3.933241057498637*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"5a49c7f6-db5a-4924-aac7-8aeb8a98e163"],

Cell[CellGroupData[{

Cell["\<\

G1\
\>", "Subsubsection",
 CellChangeTimes->{{3.9332390256089973`*^9, 
  3.9332390337659225`*^9}},ExpressionUUID->"21e0e486-8e99-4a7a-b8ad-\
bd36b951b261"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"CalIbG1mB", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", "*", 
         RowBox[{"gamma0", "^", "2"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{"T", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"T", "^", "2"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.933241064427349*^9, 3.9332411131225066`*^9}, {
   3.9333030604554844`*^9, 3.933303093168267*^9}, 3.9339930418683662`*^9},
 CellLabel->"In[71]:=",ExpressionUUID->"c75d49d3-f56e-48fe-8510-b83c2bdeeb41"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CalIBperpAG1mB", "=", 
    RowBox[{"gamma0", "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", 
         RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", "/", "2"}], ")"}]}]}], "*", 
     RowBox[{"Log", "[", 
      RowBox[{"(", 
       RowBox[{"T", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"T", "^", "2"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.933241135485*^9, 3.933241156210312*^9}, {
   3.9333031033761187`*^9, 3.933303139940755*^9}, 3.9339930449316716`*^9},
 CellLabel->"In[72]:=",ExpressionUUID->"c003954c-0bbb-4e3f-ad07-54913a9ad77c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\

G2\
\>", "Subsubsection",
 CellChangeTimes->{{3.933239057119727*^9, 
  3.933239063537136*^9}},ExpressionUUID->"6015e40c-b2be-41bb-9f37-\
d9283a9af973"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"reppar", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"A3", "->", 
       RowBox[{
        RowBox[{"ArcTan", "[", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"T", "^", "2"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}], "-", 
        RowBox[{"Pi", "/", "2"}]}]}], ",", 
      RowBox[{"A4", "->", 
       RowBox[{
        RowBox[{"ArcTan", "[", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], ")"}]}], "]"}], "-", 
        RowBox[{"Pi", "/", "2"}]}]}], ",", 
      RowBox[{"H", "->", 
       RowBox[{
        RowBox[{"-", "2"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"gamma0", "^", "2"}], "+", 
              RowBox[{"T", "^", "2"}]}], "]"}]}], "+", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"T", "^", "2"}], "+", "1"}], "]"}], "+", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", "gamma0", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", 
                RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "/", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "2"}], ")"}]}]}], "*", 
            RowBox[{"ArcCosh", "[", "gamma0", "]"}]}]}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"3", "/", "2"}], ")"}]}]}]}]}], ",", 
      RowBox[{"Z", "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"gamma0", "^", "2"}], "+", 
          RowBox[{"T", "^", "2"}]}], ")"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"A1", "->", 
       RowBox[{
        RowBox[{"ArcTan", "[", "T", "]"}], "+", 
        RowBox[{"Pi", "/", "2"}]}]}], ",", 
      RowBox[{"A2", "->", 
       RowBox[{
        RowBox[{"ArcTan", "[", 
         RowBox[{"T", "/", "gamma0"}], "]"}], "+", 
        RowBox[{"Pi", "/", "2"}]}]}], ",", 
      RowBox[{"F", "->", 
       RowBox[{"4", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"ArcTanh", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", "2"}], ")"}]}], "*", 
              RowBox[{
               RowBox[{"T", "/", "gamma0"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"1", "/", "2"}], ")"}]}]}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"ArcSinh", "[", "T", "]"}], "*", "gamma0", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", 
                RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "/", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "2"}], ")"}]}]}]}]}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"3", "/", "2"}], ")"}]}]}]}]}]}], "}"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.933301235788252*^9, 3.9333012497897043`*^9}, {
  3.933301365125004*^9, 3.933301440463563*^9}, {3.9333014829733276`*^9, 
  3.933301525294958*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"a4ccbaf1-8291-4cf3-91aa-73d0921437e4"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"CalIuAG2mB2", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "*", 
             RowBox[{"gamma0", "^", "4"}]}], "-", 
            RowBox[{"12", "*", 
             RowBox[{"gamma0", "^", "2"}]}], "+", "1"}], ")"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}], "*", "A1"}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", 
             RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "^", "2"}], 
         "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"T", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"3", "/", "2"}], ")"}]}]}]}]}], ")"}], "/.", "reppar"}]}],
     ";"}], "\n", 
   RowBox[{
    RowBox[{"CalIbG2mAmB", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], "/", "4"}], "*", "T", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", "*", 
             RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}]}], "*", "A2"}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", 
            RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "*", 
         RowBox[{"T", "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}], "*", "F"}], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "/", "3"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}]}], "*", 
         RowBox[{"gamma0", "^", "3"}], "*", 
         RowBox[{"Z", "^", "3"}]}], "+", 
        RowBox[{
         RowBox[{"1", "/", "6"}], "*", "gamma0", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", "*", 
             RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}]}], "*", 
         RowBox[{"Z", "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "12"}], "*", "gamma0", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"49", "*", 
             RowBox[{"gamma0", "^", "2"}]}], "-", "40"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}]}], "*", "Z"}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", 
            RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "*", "gamma0", 
         "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", 
             RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", "2"}]}], 
         "*", 
         RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
        RowBox[{
         RowBox[{"1", "/", "4"}], "*", "gamma0", "*", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma0", "^", "2"}], "+", "1"}], ")"}], "^", "2"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", "2"}]}]}], 
        "+", 
        RowBox[{"4", "*", 
         RowBox[{"ArcCosh", "[", "gamma0", "]"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", 
             RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", 
             RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "^", "2"}], 
         "*", "gamma0", "*", 
         RowBox[{
          RowBox[{"T", "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", "2"}]}], 
          "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}]}]}], ")"}], "/.", "reppar"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CalIbG2mB2", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], "/", "4"}], "*", "T", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", "*", 
             RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}]}], "*", "A1"}], 
        "+", 
        RowBox[{
         RowBox[{"ArcSinh", "[", "T", "]"}], "*", 
         RowBox[{"(", 
          RowBox[{"T", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", 
            RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", 
            RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "*", 
         RowBox[{
          RowBox[{
           RowBox[{"gamma0", "^", "2"}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", "2"}]}]}], 
        "+", 
        RowBox[{
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"gamma0", "^", "2"}], "+", "1"}], ")"}], "^", "2"}], 
           "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"gamma0", "-", "1"}], ")"}], "^", "2"}]}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"gamma0", "+", "1"}], ")"}], "^", "2"}]}]}], "+", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "*", 
            RowBox[{"T", "^", "2"}]}], "+", "4"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", 
             RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "^", "2"}], 
         "*", 
         RowBox[{
          RowBox[{"T", "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", "2"}]}], 
          "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}]}]}], ")"}], "/.", "reppar"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CalIBperpAG2mAmB", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"3", "/", "4"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"3", "/", "2"}], ")"}]}]}], "*", "gamma0", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", "*", 
            RowBox[{"gamma0", "^", "2"}]}], "-", "9"}], ")"}], "*", "A2"}], 
        "-", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}]}], "*", "gamma0", 
         "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", 
            RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "*", "F"}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "/", "3"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"3", "/", "2"}], ")"}]}]}], "*", "T", "*", 
         RowBox[{"gamma0", "^", "2"}], "*", 
         RowBox[{"Z", "^", "3"}]}], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "6"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"3", "/", "2"}], ")"}]}]}], "*", "T", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", "*", 
            RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "*", 
         RowBox[{"Z", "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "12"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"3", "/", "2"}], ")"}]}]}], "*", "T", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"43", "*", 
            RowBox[{"gamma0", "^", "2"}]}], "-", "52"}], ")"}], "*", "Z"}], 
        "-", 
        RowBox[{
         RowBox[{"gamma0", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", 
            RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "*", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "*", 
              RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"5", "/", "2"}], ")"}]}]}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", 
             RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "^", "2"}], 
         "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"T", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"5", "/", "2"}], ")"}]}]}]}]}], ")"}], "/.", "reppar"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CalIBperpAG2mB2", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"3", "/", "4"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"3", "/", "2"}], ")"}]}]}], "*", "gamma0", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", "*", 
            RowBox[{"gamma0", "^", "2"}]}], "-", "9"}], ")"}], "*", "A1"}], 
        "-", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"5", "/", "2"}], ")"}]}]}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", 
             RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "^", "2"}], 
         "*", 
         RowBox[{
          RowBox[{"gamma0", "^", "3"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}], "*", 
         RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", 
            RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", 
            RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "*", 
         RowBox[{
          RowBox[{"gamma0", "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"gamma0", "-", "1"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"gamma0", "+", "1"}], ")"}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"5", "/", "2"}], ")"}]}]}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", 
                 RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "^", 
              "2"}]}], "*", "gamma0", "*", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"T", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "/", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"gamma0", "-", "1"}], ")"}], "^", "2"}]}], "/", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"gamma0", "+", "1"}], ")"}], "^", "2"}]}]}], "+", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"gamma0", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"T", "^", "2"}], "+", "1"}], ")"}]}], "*", "T"}]}], 
          ")"}]}]}], ")"}], "/.", "reppar"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9332411733474145`*^9, 3.9332412766896725`*^9}, {
  3.933300822469649*^9, 3.93330083325235*^9}, {3.9333009059971237`*^9, 
  3.9333009840067654`*^9}, {3.9333010935296307`*^9, 3.9333011747635612`*^9}, {
  3.933301260351845*^9, 3.9333013280605707`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"268a69ef-b1fe-4f77-9091-804f791a1fd9"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"CalIbG2mAmB", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"gamma0", "->", "2"}], ",", 
        RowBox[{"T", "->", "1"}]}], "}"}]}], "]"}], "=", 
    "19.68607416266454`"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"CalIbG2mB2", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"gamma0", "->", "2"}], ",", 
        RowBox[{"T", "->", "1"}]}], "}"}]}], "]"}], "=", 
    "16.882194847198488`"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"CalIBperpAG2mAmB", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"gamma0", "->", "2"}], ",", 
        RowBox[{"T", "->", "1"}]}], "}"}]}], "]"}], "=", 
    "9.15666566486789`"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"CalIBperpAG2mB2", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"gamma0", "->", "2"}], ",", 
        RowBox[{"T", "->", "1"}]}], "}"}]}], "]"}], "=", 
    "11.34378024871139`"}], "*)"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.933301002725829*^9, 3.933301014083622*^9}, 
   3.933301084842494*^9, {3.9339481768890324`*^9, 3.9339481908255835`*^9}, {
   3.933992839317254*^9, 3.933992843068488*^9}, {3.9340022929129624`*^9, 
   3.9340023611452503`*^9}},ExpressionUUID->"643602ed-4bda-4da6-8739-\
b32af4cb5b9c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Radiation reaction sector", "Section",
 CellChangeTimes->{{3.933238889884393*^9, 3.9332388958635254`*^9}, {
  3.9332393908454447`*^9, 3.9332393943198643`*^9}, {3.9339480600611143`*^9, 
  3.9339480650248966`*^9}},ExpressionUUID->"f3c2d51f-2127-4908-9fa3-\
07275d5026e5"],

Cell[CellGroupData[{

Cell["4-velocity", "Subsection",
 CellChangeTimes->{{3.933238917060943*^9, 3.93323893660933*^9}, 
   3.9332391562515836`*^9},ExpressionUUID->"35561000-7425-4112-a943-\
edfc4714f776"],

Cell[CellGroupData[{

Cell["\<\

G2\
\>", "Subsubsection",
 CellChangeTimes->{{3.9332389931151047`*^9, 
  3.9332389994851084`*^9}},ExpressionUUID->"9d4a7fc9-1d41-4531-867a-\
f34f69d0160b"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"CbG2rrmAmB", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"T", "^", "2"}], "+", "1"}], "]"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"3", "/", "2"}], ")"}]}], "*", 
          RowBox[{"b", "^", "2"}]}], ")"}]}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"T", "^", "2"}], "+", 
         RowBox[{"gamma0", "^", "2"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"3", "/", "2"}], ")"}]}], "*", 
          RowBox[{"b", "^", "2"}]}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"gamma0", "^", "2"}], "-", "1"}], "]"}], "+", "gamma0"}], 
        "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "*", "gamma0", 
       "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"3", "/", "2"}], ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"3", "/", "2"}], ")"}]}], "*", 
          RowBox[{"b", "^", "2"}]}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{"ArcTan", "[", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"T", "^", "2"}], "+", "1"}], "]"}], "/", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"gamma0", "^", "2"}], "-", "1"}], "]"}]}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", "*", 
            RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"gamma0", "^", "2"}], "-", "1"}], "]"}], "*", 
         RowBox[{"b", "^", "2"}]}], ")"}]}], "-", 
      RowBox[{"15", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"gamma0", "-", "1"}], ")"}], "^", "2"}]}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma0", "^", "2"}], "-", 
             RowBox[{"1", "/", "5"}]}], ")"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"T", "^", "2"}], "+", 
              RowBox[{"gamma0", "^", "2"}]}], ")"}], "^", "4"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"gamma0", "+", "1"}], ")"}], "^", "2"}], "*", "Pi", "*", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"3", "/", "2"}], ")"}]}], "/", "2"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"3", "/", "2"}], ")"}]}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"133", "/", "45"}], "*", 
                 RowBox[{"T", "^", "8"}]}], "+", 
                RowBox[{
                 RowBox[{"88", "/", "15"}], "*", 
                 RowBox[{"T", "^", "4"}]}], "-", 
                RowBox[{
                 RowBox[{"152", "/", "45"}], "*", 
                 RowBox[{"T", "^", "2"}]}], "-", 
                RowBox[{"49", "/", "45"}], "-", 
                RowBox[{
                 RowBox[{"412", "/", "45"}], "*", 
                 RowBox[{"T", "^", "6"}]}]}], ")"}], "*", 
              RowBox[{"gamma0", "^", "6"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"16", "/", "15"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"32", "*", 
                   RowBox[{"T", "^", "2"}]}], ")"}], "/", "15"}]}], ")"}], 
              "*", 
              RowBox[{"gamma0", "^", "12"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"27", "/", "5"}], "*", 
                 RowBox[{"T", "^", "4"}]}], "-", 
                RowBox[{"31", "/", "15"}], "-", 
                RowBox[{
                 RowBox[{"46", "/", "15"}], "*", 
                 RowBox[{"T", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{"gamma0", "^", "10"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"283", "/", "45"}], "*", 
                 RowBox[{"T", "^", "6"}]}], "+", 
                RowBox[{"20", "/", "9"}], "-", 
                RowBox[{
                 RowBox[{"22", "/", "3"}], "*", 
                 RowBox[{"T", "^", "4"}]}], "+", 
                RowBox[{
                 RowBox[{"13", "/", "3"}], "*", 
                 RowBox[{"T", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{"gamma0", "^", "8"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"44", "/", "5"}], "*", 
                 RowBox[{"T", "^", "6"}]}], "-", 
                RowBox[{
                 RowBox[{"82", "/", "45"}], "*", 
                 RowBox[{"T", "^", "8"}]}], "-", 
                RowBox[{
                 RowBox[{"16", "/", "15"}], "*", 
                 RowBox[{"T", "^", "4"}]}], "+", 
                RowBox[{
                 RowBox[{"83", "/", "45"}], "*", 
                 RowBox[{"T", "^", "2"}]}], "+", 
                RowBox[{"T", "^", "10"}], "+", 
                RowBox[{"2", "/", "15"}]}], ")"}], "*", 
              RowBox[{"gamma0", "^", "4"}]}], "-", 
             RowBox[{"6", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"17", "/", "18"}], "*", 
                 RowBox[{"T", "^", "6"}]}], "+", 
                RowBox[{
                 RowBox[{"7", "/", "6"}], "*", 
                 RowBox[{"T", "^", "2"}]}], "+", 
                RowBox[{"T", "^", "8"}], "+", 
                RowBox[{"2", "/", "3"}], "+", 
                RowBox[{
                 RowBox[{"44", "/", "9"}], "*", 
                 RowBox[{"T", "^", "4"}]}]}], ")"}], "*", 
              RowBox[{"T", "^", "2"}], "*", 
              RowBox[{
               RowBox[{"gamma0", "^", "2"}], "/", "5"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "/", "3"}], "+", 
                  RowBox[{"T", "^", "6"}], "+", 
                  RowBox[{
                   RowBox[{"4", "/", "3"}], "*", 
                   RowBox[{"T", "^", "4"}]}], "+", 
                  RowBox[{"5", "*", 
                   RowBox[{"T", "^", "2"}]}]}], ")"}], "*", 
                RowBox[{"T", "^", "4"}]}], ")"}], "/", "5"}]}], ")"}]}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "*", 
          RowBox[{"b", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"3", "/", "2"}], ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"5", "/", "2"}], ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", "^", "2"}], "+", 
             RowBox[{"gamma0", "^", "2"}]}], ")"}], "^", "4"}]}], 
         ")"}]}]}]}]}], ";"}], "\n", "\[IndentingNewLine]", "\n", 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"CBperpAG2rrmAmB", "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"gamma0", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "*", 
              RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "^", "2"}], 
          "*", "T", "*", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{"gamma0", "^", "2"}], "-", "1"}], "]"}], "+", 
             "gamma0"}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b", "^", "2"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "2"}], ")"}]}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}]}], "+", 
         RowBox[{"2", "*", "T", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", 
             RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "*", "gamma0",
           "*", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"T", "^", "2"}], "+", "1"}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b", "^", "2"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}]}], "-", 
         RowBox[{"2", "*", "T", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", 
             RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "*", "gamma0",
           "*", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"T", "^", "2"}], "+", 
             RowBox[{"gamma0", "^", "2"}]}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b", "^", "2"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "*", "gamma0", "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"gamma0", "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"T", "^", "2"}], "+", 
                    RowBox[{"gamma0", "^", "2"}]}], ")"}], "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"gamma0", "^", "2"}], "-", 
                   RowBox[{"3", "/", "2"}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"3", "/", "2"}], ")"}]}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "37"}], "/", "2"}], "*", 
                    RowBox[{"gamma0", "^", "6"}]}], "+", 
                    RowBox[{
                    RowBox[{"21", "/", "2"}], "*", 
                    RowBox[{"gamma0", "^", "8"}]}], "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"gamma0", "^", "10"}]}], "-", 
                    RowBox[{
                    RowBox[{"43", "/", "6"}], "*", 
                    RowBox[{"gamma0", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"47", "/", "3"}], "*", 
                    RowBox[{"gamma0", "^", "4"}]}], "+", 
                    RowBox[{"1", "/", "2"}]}], ")"}], "*", 
                    RowBox[{"T", "^", "2"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"31", "/", "12"}], "*", 
                    RowBox[{"gamma0", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"5", "/", "6"}], "*", 
                    RowBox[{"gamma0", "^", "4"}]}], "-", "2"}], ")"}], "*", 
                    RowBox[{"T", "^", "8"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], "/", "2"}], "-", 
                    RowBox[{
                    RowBox[{"7", "/", "3"}], "*", 
                    RowBox[{"gamma0", "^", "6"}]}], "+", 
                    RowBox[{
                    RowBox[{"41", "/", "6"}], "*", 
                    RowBox[{"gamma0", "^", "4"}]}], "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"gamma0", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"T", "^", "6"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"19", "/", "4"}], "*", 
                    RowBox[{"gamma0", "^", "6"}]}], "-", 
                    RowBox[{
                    RowBox[{"5", "/", "4"}], "*", 
                    RowBox[{"gamma0", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"9", "/", "4"}], "*", 
                    RowBox[{"gamma0", "^", "4"}]}], "-", 
                    RowBox[{"5", "/", "4"}], "-", 
                    RowBox[{
                    RowBox[{"3", "/", "2"}], "*", 
                    RowBox[{"gamma0", "^", "8"}]}]}], ")"}], "*", 
                    RowBox[{"T", "^", "4"}]}], "-", 
                   RowBox[{
                    RowBox[{"gamma0", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"gamma0", "^", "10"}], "-", 
                    RowBox[{"5", "*", 
                    RowBox[{"gamma0", "^", "8"}]}], "+", 
                    RowBox[{
                    RowBox[{"33", "/", "4"}], "*", 
                    RowBox[{"gamma0", "^", "6"}]}], "-", 
                    RowBox[{
                    RowBox[{"65", "/", "12"}], "*", 
                    RowBox[{"gamma0", "^", "4"}]}], "+", 
                    RowBox[{
                    RowBox[{"11", "/", "12"}], "*", 
                    RowBox[{"gamma0", "^", "2"}]}], "+", 
                    RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}], "*", 
                 RowBox[{"Sqrt", "[", 
                  RowBox[{
                   RowBox[{"gamma0", "^", "2"}], "-", "1"}], "]"}], "*", 
                 "T"}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"3", "/", "2"}], ")"}]}], "*", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"3", "/", "2"}], ")"}]}], "*", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"T", "^", "2"}], "+", 
                   RowBox[{"gamma0", "^", "2"}]}], ")"}], "^", "4"}]}], 
               ")"}]}]}], "-", 
            RowBox[{"4", "*", 
             RowBox[{"gamma0", "^", "2"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"gamma0", "^", "2"}], "-", 
                RowBox[{"3", "/", "2"}]}], ")"}], "/", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"3", "/", "2"}], ")"}]}]}]}]}], ")"}], "/", 
          RowBox[{"b", "^", "2"}]}]}], ")"}]}], "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"gamma0", "^", "2"}], "-", "1"}], "]"}]}]}], ";"}], "\n", 
   "\n", "\n", 
   RowBox[{"(*", 
    RowBox[{"Rebuilding", " ", "the", " ", "rr", " ", "uA", 
     RowBox[{"(", "T", ")"}]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"CuArr", "[", "T_", "]"}], "=", "1"}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Cbrr", "[", "T_", "]"}], "=", 
     RowBox[{
      RowBox[{"G", "^", "2"}], "*", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"mA", "*", "mB", "*", "CbG2rrmAmB"}], "+", 
        RowBox[{
         RowBox[{"mB", "^", "2"}], "*", "CbG2rrmB2"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"CBperpArr", "[", "T_", "]"}], "=", 
     RowBox[{
      RowBox[{"G", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"mA", "*", "mB", "*", "CBperpAG2rrmAmB"}], "+", 
        RowBox[{
         RowBox[{"mB", "^", "2"}], "*", "CBperpAG2rrmB2"}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.933240260961665*^9, 3.9332402826790743`*^9}, {
  3.9339481978069797`*^9, 3.9339482096795483`*^9}, {3.933992956780531*^9, 
  3.9339929814043226`*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"e67ba924-a75b-403c-925e-42e7b1d2163b"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"CbG2rrmAmB", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"gamma0", "->", "2"}], ",", 
        RowBox[{"T", "->", "1"}]}], "}"}]}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["4.761110171635221`", 
      SuperscriptBox["b", "2"]]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"CBperpAG2rrmAmB", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"gamma0", "->", "2"}], ",", 
        RowBox[{"T", "->", "1"}]}], "}"}]}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["0.3316851146929409`", 
      SuperscriptBox["b", "2"]]}]}], "*)"}], "\n"}]], "Input",
 CellChangeTimes->{{3.933992986297288*^9, 3.933992986812451*^9}, {
  3.9340023781192665`*^9, 
  3.9340024088686066`*^9}},ExpressionUUID->"552c079b-464b-4f2f-b839-\
91eb020d1215"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["orbit", "Subsection",
 CellChangeTimes->{{3.9332389497079754`*^9, 
  3.9332389510812473`*^9}},ExpressionUUID->"00a56256-81ab-4e5e-bb82-\
a5dca3a3eb02"],

Cell["\<\

G2\
\>", "Subsubsection",
 CellChangeTimes->{{3.933239057119727*^9, 
  3.933239063537136*^9}},ExpressionUUID->"64a59d6f-8d42-4d02-9906-\
0d35c173ae20"],

Cell[CellGroupData[{

Cell["", "Subsubsection",ExpressionUUID->"25424831-ef5a-4c45-98f6-db8a57a34a68"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"CalIbG2mAmB", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "/", "3"}], "*", 
         RowBox[{
          RowBox[{"T", "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}], "*", 
         RowBox[{"gamma0", "^", "2"}], "*", 
         RowBox[{"Z", "^", "3"}]}], "+", 
        RowBox[{
         RowBox[{"1", "/", "12"}], "*", 
         RowBox[{
          RowBox[{"T", "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"14", "*", 
            RowBox[{"gamma0", "^", "2"}]}], "-", "2"}], ")"}], "*", 
         RowBox[{"Z", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"1", "/", "12"}], "*", 
         RowBox[{
          RowBox[{"T", "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "49"}], "*", 
            RowBox[{"gamma0", "^", "2"}]}], "+", "37"}], ")"}], "*", "Z"}], 
        "-", 
        RowBox[{
         RowBox[{"3", "/", "4"}], "*", "T", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", "*", 
             RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}]}], "*", "A3"}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", 
            RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "*", 
         RowBox[{"T", "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "*", "H"}], "-", 
        RowBox[{
         RowBox[{"1", "/", "12"}], "*", 
         RowBox[{
          RowBox[{"T", "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"3", "/", "2"}], ")"}]}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", "*", 
            RowBox[{"gamma0", "^", "4"}]}], "+", 
           RowBox[{"30", "*", 
            RowBox[{"gamma0", "^", "2"}]}], "-", "23"}], ")"}]}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"A3", "->", 
         RowBox[{
          RowBox[{"ArcTan", "[", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}]}]}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"T", "^", "2"}]}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}], "-", 
          RowBox[{"Pi", "/", "2"}]}]}], ",", 
        RowBox[{"H", "->", 
         RowBox[{
          RowBox[{"-", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"gamma0", "^", "2"}], "+", 
                RowBox[{"T", "^", "2"}]}], "]"}]}], "+", 
             RowBox[{"Log", "[", 
              RowBox[{
               RowBox[{"T", "^", "2"}], "+", "1"}], "]"}], "+", 
             RowBox[{
              RowBox[{"1", "/", "2"}], "*", "gamma0", "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", 
                  RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"3", "/", "2"}], ")"}]}]}], "*", 
              RowBox[{"ArcCosh", "[", "gamma0", "]"}]}]}], ")"}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"3", "/", "2"}], ")"}]}]}]}]}], ",", 
        RowBox[{"Z", "->", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"gamma0", "^", "2"}], "+", 
            RowBox[{"T", "^", "2"}]}], ")"}]}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CalIBperpAG2mAmB", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "/", "3"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}]}], "*", 
         RowBox[{
          RowBox[{"gamma0", "^", "3"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}], "*", 
         RowBox[{"Z", "^", "3"}]}], "+", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "*", "gamma0", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", "*", 
            RowBox[{"gamma0", "^", "2"}]}], "-", "1"}], ")"}], "*", 
         RowBox[{
          RowBox[{
           RowBox[{"Z", "^", "2"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}]}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}]}], "+", 
        RowBox[{
         RowBox[{"1", "/", "4"}], "*", "gamma0", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", "*", 
            RowBox[{"gamma0", "^", "2"}]}], "-", "15"}], ")"}], "*", 
         RowBox[{
          RowBox[{"Z", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}]}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", 
            RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "*", "gamma0", 
         "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "*", "H"}], "+", 
        RowBox[{
         RowBox[{"4", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", 
            RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "*", "gamma0", 
         "*", 
         RowBox[{"Log", "[", "gamma0", "]"}]}], "+", 
        RowBox[{
         RowBox[{"3", "/", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", "*", 
            RowBox[{"gamma0", "^", "2"}]}], "-", "9"}], ")"}], "*", "gamma0", 
         "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"A3", "-", "A4"}], ")"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"3", "/", "2"}], ")"}]}]}]}], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", 
             RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "^", "2"}], 
         "*", 
         RowBox[{"gamma0", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"ArcCosh", "[", "gamma0", "]"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"5", "/", "2"}], ")"}]}]}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "12"}], "*", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"48", "*", 
               RowBox[{"gamma0", "^", "8"}]}], "-", 
              RowBox[{"141", "*", 
               RowBox[{"gamma0", "^", "6"}]}], "+", 
              RowBox[{"132", "*", 
               RowBox[{"gamma0", "^", "4"}]}], "-", 
              RowBox[{"49", "*", 
               RowBox[{"gamma0", "^", "2"}]}], "-", "2"}], ")"}], "/", 
            RowBox[{"gamma0", "^", "3"}]}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"gamma0", "-", "1"}], ")"}], "^", "2"}]}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"gamma0", "+", "1"}], ")"}], "^", "2"}]}]}], "+", 
        RowBox[{
         RowBox[{"1", "/", "12"}], "*", "gamma0", "*", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", "*", 
               RowBox[{"gamma0", "^", "4"}]}], "-", 
              RowBox[{"2", "*", 
               RowBox[{"gamma0", "^", "2"}]}], "-", "15"}], ")"}], "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"gamma0", "-", "1"}], ")"}], "^", "2"}]}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"gamma0", "+", "1"}], ")"}], "^", "2"}]}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}]}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"A3", "->", 
         RowBox[{
          RowBox[{"ArcTan", "[", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}]}]}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"T", "^", "2"}]}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}], "-", 
          RowBox[{"Pi", "/", "2"}]}]}], ",", 
        RowBox[{"A4", "->", 
         RowBox[{
          RowBox[{"ArcTan", "[", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}]}], ")"}]}], "]"}], "-", 
          RowBox[{"Pi", "/", "2"}]}]}], ",", 
        RowBox[{"H", "->", 
         RowBox[{
          RowBox[{"-", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"gamma0", "^", "2"}], "+", 
                RowBox[{"T", "^", "2"}]}], "]"}]}], "+", 
             RowBox[{"Log", "[", 
              RowBox[{
               RowBox[{"T", "^", "2"}], "+", "1"}], "]"}], "+", 
             RowBox[{
              RowBox[{"1", "/", "2"}], "*", "gamma0", "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", 
                  RowBox[{"gamma0", "^", "2"}]}], "-", "3"}], ")"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"3", "/", "2"}], ")"}]}]}], "*", 
              RowBox[{"ArcCosh", "[", "gamma0", "]"}]}]}], ")"}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"T", "^", "2"}], "+", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"3", "/", "2"}], ")"}]}]}]}]}], ",", 
        RowBox[{"Z", "->", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"gamma0", "^", "2"}], "-", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"gamma0", "^", "2"}], "+", 
            RowBox[{"T", "^", "2"}]}], ")"}]}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9332411733474145`*^9, 3.9332412766896725`*^9}, {
  3.9332413183802614`*^9, 3.9332413274670587`*^9}, {3.933300187317049*^9, 
  3.9333001934291897`*^9}, {3.9333002247294474`*^9, 3.9333002496406813`*^9}, {
  3.9333003441241026`*^9, 3.9333003565777316`*^9}, {3.933300452600292*^9, 
  3.9333004976077795`*^9}, {3.933300529953532*^9, 3.933300575271254*^9}, {
  3.9333006087392683`*^9, 3.9333007197962284`*^9}, {3.9333007572223206`*^9, 
  3.933300769772651*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"2ad7eb7d-6434-48ef-a3cf-5d7df889a706"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"CalIbG2mAmB", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"gamma0", "->", "2"}], ",", 
        RowBox[{"T", "->", "1"}]}], "}"}]}], "]"}], "=", 
    RowBox[{"-", "2.6235782762531987`"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9333002800499134`*^9, 3.933300291021315*^9}, {
  3.933948215440362*^9, 3.9339482254757843`*^9}, {3.933992992829922*^9, 
  3.9339929973943963`*^9}, {3.9340024192873683`*^9, 
  3.9340024330353127`*^9}},ExpressionUUID->"bc87e92f-ae59-4bb0-a2bb-\
2f1b5fbf9453"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"CalIBperpAG2mAmB", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gamma0", "->", "2"}], ",", 
       RowBox[{"T", "->", "1"}]}], "}"}]}], "]"}], "=", 
   "0.4255025797909493`"}], "*)"}]], "Input",
 CellChangeTimes->{{3.933300304756569*^9, 3.933300315805038*^9}, {
  3.933948229021859*^9, 3.9339482368008027`*^9}, {3.9339930031299996`*^9, 
  3.9339930111448894`*^9}, {3.9340024361031194`*^9, 
  3.934002448282074*^9}},ExpressionUUID->"1268f17e-7bc3-4012-9d2d-\
30cb425f85b5"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1428., 729.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4a6902c2-3b9e-40e7-971b-dc825f358f85"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1293, 25, 219, "Text",ExpressionUUID->"67a4d645-ab4f-42ea-97ec-d834535266ab"],
Cell[CellGroupData[{
Cell[1876, 49, 166, 3, 67, "Section",ExpressionUUID->"c9202d63-40bd-4645-9f00-f34a6c6fe8e1"],
Cell[CellGroupData[{
Cell[2067, 56, 182, 3, 54, "Subsection",ExpressionUUID->"4cbaf2bc-f4d5-4211-b71a-ffe5cfe67027"],
Cell[CellGroupData[{
Cell[2274, 63, 155, 3, 45, "Subsubsection",ExpressionUUID->"13409d9f-ff8f-4944-9590-9993a64b9324"],
Cell[2432, 68, 1577, 47, 124, "Input",ExpressionUUID->"b367377f-d283-44c9-a862-b324248f66c7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4046, 120, 166, 6, 71, "Subsubsection",ExpressionUUID->"a632fee9-5fb3-47cc-af51-75a699a468e3"],
Cell[4215, 128, 39292, 1097, 866, "Input",ExpressionUUID->"27ee0290-3007-4c47-915d-0312ff5bbabc"],
Cell[43510, 1227, 2013, 58, 160, "Input",ExpressionUUID->"cf0554bb-db73-4e67-8a87-d74a42fd3028"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[45572, 1291, 157, 3, 54, "Subsection",ExpressionUUID->"fcfd7edf-3d53-4431-8c05-7f64a0a60355"],
Cell[45732, 1296, 171, 2, 28, "Input",ExpressionUUID->"5a49c7f6-db5a-4924-aac7-8aeb8a98e163"],
Cell[CellGroupData[{
Cell[45928, 1302, 166, 6, 71, "Subsubsection",ExpressionUUID->"21e0e486-8e99-4a7a-b8ad-bd36b951b261"],
Cell[46097, 1310, 824, 23, 48, "Input",ExpressionUUID->"c75d49d3-f56e-48fe-8510-b83c2bdeeb41"],
Cell[46924, 1335, 970, 28, 48, "Input",ExpressionUUID->"c003954c-0bbb-4e3f-ad07-54913a9ad77c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47931, 1368, 162, 6, 71, "Subsubsection",ExpressionUUID->"6015e40c-b2be-41bb-9f37-d9283a9af973"],
Cell[48096, 1376, 4714, 134, 105, "Input",ExpressionUUID->"a4ccbaf1-8291-4cf3-91aa-73d0921437e4"],
Cell[52813, 1512, 16456, 492, 371, "Input",ExpressionUUID->"268a69ef-b1fe-4f77-9091-804f791a1fd9"],
Cell[69272, 2006, 1518, 42, 143, "Input",ExpressionUUID->"643602ed-4bda-4da6-8739-b32af4cb5b9c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[70851, 2055, 275, 4, 67, "Section",ExpressionUUID->"f3c2d51f-2127-4908-9fa3-07275d5026e5"],
Cell[CellGroupData[{
Cell[71151, 2063, 182, 3, 54, "Subsection",ExpressionUUID->"35561000-7425-4112-a943-edfc4714f776"],
Cell[CellGroupData[{
Cell[71358, 2070, 166, 6, 71, "Subsubsection",ExpressionUUID->"9d4a7fc9-1d41-4531-867a-f34f69d0160b"],
Cell[71527, 2078, 19009, 511, 619, "Input",ExpressionUUID->"e67ba924-a75b-403c-925e-42e7b1d2163b"],
Cell[90539, 2591, 929, 27, 101, "Input",ExpressionUUID->"552c079b-464b-4f2f-b839-91eb020d1215"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[91517, 2624, 157, 3, 54, "Subsection",ExpressionUUID->"00a56256-81ab-4e5e-bb82-a5dca3a3eb02"],
Cell[91677, 2629, 162, 6, 71, "Subsubsection",ExpressionUUID->"64a59d6f-8d42-4d02-9906-0d35c173ae20"],
Cell[CellGroupData[{
Cell[91864, 2639, 80, 0, 37, "Subsubsection",ExpressionUUID->"25424831-ef5a-4c45-98f6-db8a57a34a68"],
Cell[91947, 2641, 14841, 422, 390, "Input",ExpressionUUID->"2ad7eb7d-6434-48ef-a3cf-5d7df889a706"],
Cell[106791, 3065, 616, 15, 48, "Input",ExpressionUUID->"bc87e92f-ae59-4bb0-a2bb-2f1b5fbf9453"],
Cell[107410, 3082, 560, 14, 28, "Input",ExpressionUUID->"1268f17e-7bc3-4012-9d2d-30cb425f85b5"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


